Weak $k$-metric dimension of Hamming graphs: rectangular products and near-maximum parameters

We determine weak $k$-metric dimensions for several families of Hamming graphs. For $n\ge3$, $m>n$, and $3\le k\le2n$, a cyclic construction proves Conjecture 6.1 of Fern\'andez, Klav\v{z}ar, Kuziak, Mu\~noz-M\'arquez and Yero (2026) on $K_n\square K_m$. For these rectangular products, we also prove that $\operatorname{wdim}_2(K_n\square K_m)=m$ exactly when $m\ge2n-2$. For hypercubes $Q_d$ with $d\ge2$, we show that consecutive parameters $2s-1$ and $2s$ have identical weak resolving sets. Near the maximum parameter, a reduction to restricted-distance binary codes determines $\operatorname{wdim}_{2^d-t}(Q_d)$ for every feasible deficit $0\le t\le15$. For $L\ge1$ and $t\in\{2L,2L+1\}$, we prove the stabilization formula $\operatorname{wdim}_{2^d-t}(Q_d)=2^d-L$ for $d\ge2^L+1$, and show that this threshold is sharp. For each fixed $q\ge3$ and deficit $t$, we also determine $\operatorname{wdim}_{2q^{d-1}-t}(K_q^{\square d})$ in all sufficiently large dimensions, with an explicit sufficient condition.

==> anc/README.txt <==
Finite capacity verifications for
Weak k-metric dimension of Hamming graphs: rectangular products and near-maximum parameters
Aryan Kumar

These files support Appendix A of the manuscript.

From this ancillary directory:

  python3 certify_appendix.py

Requires Python 3.10 or later with no third-party packages. The output gives A(7,{3,4,5})=8 and a witness. The recorded output is seven-coordinate.json.

  c++ -O3 -std=c++17 certify_eleven_coordinate_capacity.cpp -o certify11
  ./certify11

Requires a C++17 compiler. The five configurations in Appendix A.2 must all print feasible=no. The recorded output is eleven-coordinate.txt. Runtime depends on hardware and can be several minutes.

The manuscript gives the mathematical reduction, the exhaustive recursion, and the justification of each pruning rule. These finite verifications establish two capacity upper bounds used in the exact hypercube results. The seventeen-word lower-bound construction appears in the manuscript.


==> anc/certify_appendix.py <==
#!/usr/bin/env python3
"""Exhaustive certificate for A(7, {3,4,5}) = 8 in Appendix A.

Adapted without changing the search from compatibility_code_capacity in
src/hypercube_high_k.py. Uses only the Python 3.10+ standard library.
"""
from __future__ import annotations
import json

def compatibility_code_capacity(q: int, load_limit: int) -> tuple[int, tuple[int, ...]]:
    """Return the exact maximum number of compatible normalized columns.

    This solves the finite code problem behind the distance-two constraints
    when ``q > load_limit``.  After one omitted row is translated to zero, a
    column is a word of length ``q-1`` and two columns must have Hamming
    distance in ``[q-load_limit, load_limit]``.  XOR translation of all words
    lets us require that the code contain zero.

    The maximum clique search uses a greedy-coloring upper bound at every
    branch.  It returns both the proved capacity and one attaining code.
    """
    if q <= load_limit:
        raise ValueError("q must be larger than load_limit")
    if load_limit < 0 or q < 2:
        raise ValueError("invalid q or load_limit")

    lower = q - load_limit
    candidates = tuple(
        word
        for word in range(1 << (q - 1))
        if lower <= word.bit_count() <= load_limit
    )
    neighbors = [0] * len(candidates)
    for left, a in enumerate(candidates):
        for right in range(left + 1, len(candidates)):
            h = (a ^ candidates[right]).bit_count()
            if lower <= h <= load_limit:
                neighbors[left] |= 1 << right
                neighbors[right] |= 1 << left

    best: tuple[int, ...] = ()

    def greedy_coloring(vertices: int) -> tuple[list[int], list[int]]:
        order: list[int] = []
        color_bounds: list[int] = []
        color = 0
        remaining = vertices
        while remaining:
            color += 1
            available = remaining
            while available:
                bit = available & -available
                vertex = bit.bit_length() - 1
                order.append(vertex)
                color_bounds.append(color)
                remaining ^= bit
                available &= ~bit
                available &= ~neighbors[vertex]
        return order, color_bounds

    def expand(clique: tuple[int, ...], vertices: int) -> None:
        nonlocal best
        if not vertices:
            if len(clique) > len(best):
                best = clique
            return

        order, color_bounds = greedy_coloring(vertices)
        for index in range(len(order) - 1, -1, -1):
            if len(clique) + color_bounds[index] <= len(best):
                return
            vertex = order[index]
            bit = 1 << vertex
            if vertices & bit:
                expand(clique + (vertex,), vertices & neighbors[vertex])
                vertices ^= bit

    expand((), (1 << len(candidates)) - 1)
    code = (0,) + tuple(candidates[index] for index in best)
    return len(code), code


if __name__ == "__main__":
    capacity, code = compatibility_code_capacity(8, 5)
    assert capacity == 8
    assert all(3 <= (a ^ b).bit_count() <= 5
               for i, a in enumerate(code) for b in code[i+1:])
    print(json.dumps({"length": 7, "allowed_distances": [3, 4, 5],
                      "capacity": capacity, "code": code}, indent=2))


==> anc/certify_eleven_coordinate_capacity.cpp <==
// Appendix A: no 18-word binary code of length 11 has distances 4 and 6.
// This checks the five configurations derived in the manuscript.
// Compile: c++ -O3 -std=c++17 scripts/certify_eleven_coordinate_capacity.cpp -o certify11
// Run: ./certify11
#include <algorithm>
#include <array>
#include <cstdint>
#include <iostream>
#include <stdexcept>
#include <utility>
#include <vector>

struct Set {
    std::array<std::uint64_t, 6> blocks{};
    bool empty() const {
        for (auto b : blocks) if (b) return false;
        return true;
    }
    int size() const {
        int result = 0;
        for (auto b : blocks) result += __builtin_popcountll(b);
        return result;
    }
    int first() const {
        for (int i = 0; i < 6; ++i)
            if (blocks[i]) return 64*i + __builtin_ctzll(blocks[i]);
        throw std::logic_error("first() on an empty set");
    }
    void insert(int v) { blocks[v/64] |= std::uint64_t{1} << (v%64); }
    void erase(int v) { blocks[v/64] &= ~(std::uint64_t{1} << (v%64)); }
};
Set intersection(Set a, const Set& b) {
    for (int i = 0; i < 6; ++i) a.blocks[i] &= b.blocks[i];
    return a;
}
int weight(int x) { return __builtin_popcount(static_cast<unsigned>(x)); }
bool compatible(int x, int y) {
    const int d = weight(x ^ y);
    return d == 4 || d == 6;
}

class Search {
    std::vector<int> words;
    std::vector<Set> neighbors;
    Set weight_four;
    std::uint64_t nodes = 0;

    // Each prefix ending at order[i] is properly colored with bounds[i] colors.
    void color(Set remaining, std::vector<int>& order, std::vector<int>& bounds) const {
        int bound = 0;
        while (!remaining.empty()) {
            ++bound;
            Set available = remaining;
            while (!available.empty()) {
                const int v = available.first();
                order.push_back(v);
                bounds.push_back(bound);
                remaining.erase(v);
                available.erase(v);
                for (int j = 0; j < 6; ++j)
                    available.blocks[j] &= ~neighbors[v].blocks[j];
            }
        }
    }

    // Choose 'needed' vertices forming a clique, at least 'required_four' of weight 4.
    bool extend(Set candidates, int needed, int required_four) {
        ++nodes;
        if (needed == 0) return required_four == 0;
        if (candidates.size() < needed ||
            intersection(candidates, weight_four).size() < required_four) return false;
        std::vector<int> order, bounds;
        color(candidates, order, bounds);
        for (int i = static_cast<int>(order.size())-1; i >= 0; --i) {
            if (bounds[i] < needed) return false;
            const int v = order[i];
            if (extend(intersection(candidates, neighbors[v]), needed-1,
                       std::max(0, required_four - (weight(words[v]) == 4)))) return true;
            candidates.erase(v);
        }
        return false;
    }
public:
    explicit Search(const std::array<int,4>& anchors) {
        for (int x = 0; x < 2048; ++x) {
            bool valid = true;
            for (int a : anchors) if (!compatible(x,a)) valid = false;
            if (valid) words.push_back(x);
        }
        if (words.size() > 384) throw std::logic_error("set capacity exceeded");
        // This ordering affects runtime only, not the set of searched cliques.
        std::vector<std::pair<int,int>> degrees;
        for (int x : words) {
            int degree = 0;
            for (int y : words) degree += compatible(x,y);
            degrees.emplace_back(degree,x);
        }
        std::sort(degrees.rbegin(), degrees.rend());
        for (std::size_t i = 0; i < words.size(); ++i) words[i] = degrees[i].second;
        neighbors.resize(words.size());
        for (int i = 0; i < static_cast<int>(words.size()); ++i) {
            if (weight(words[i]) == 4) weight_four.insert(i);
            for (int j = 0; j < i; ++j) if (compatible(words[i],words[j])) {
                neighbors[i].insert(j);
                neighbors[j].insert(i);
            }
        }
    }
    bool check(int expected_vertices) {
        if (words.size() != static_cast<std::size_t>(expected_vertices))
            throw std::logic_error("unexpected graph size");
        Set all;
        for (int i = 0; i < static_cast<int>(words.size()); ++i) all.insert(i);
        const bool exists = extend(all,14,6);
        std::cout << " vertices=" << words.size() << " weight_four=" << weight_four.size()
                  << " nodes=" << nodes << " feasible=" << (exists ? "yes" : "no") << '\n';
        return !exists;
    }
};
int main() {
    const std::array<std::array<int,4>,5> anchors = {{
        {{0,27,101,390}}, {{0,15,113,897}}, {{0,15,51,60}},
        {{0,23,43,77}}, {{0,15,51,195}}
    }};
    const std::array<int,5> sizes = {{351,351,360,360,364}};
    for (int i = 0; i < 5; ++i) {
        std::cout << "case=" << i+1 << std::flush;
        Search search(anchors[i]);
        if (!search.check(sizes[i])) return 1;
        std::cout << std::flush;
    }
    std::cout << "All five exhaustive checks passed.\n";
}


==> anc/eleven-coordinate.txt <==
case=1 vertices=351 weight_four=165 nodes=53594135 feasible=no
case=2 vertices=351 weight_four=162 nodes=191463097 feasible=no
case=3 vertices=360 weight_four=160 nodes=47332207 feasible=no
case=4 vertices=360 weight_four=163 nodes=89599170 feasible=no
case=5 vertices=364 weight_four=165 nodes=80604051 feasible=no
All five exhaustive checks passed.


==> anc/seven-coordinate.json <==
{
  "length": 7,
  "allowed_distances": [
    3,
    4,
    5
  ],
  "capacity": 8,
  "code": [
    0,
    122,
    116,
    105,
    87,
    51,
    47,
    29
  ]
}

